Mathematical modeling and simulation of coupled aqueous humor flow and temperature distribution in a realistic 3D human eye geometry

We present a comprehensive computational model to simulate the coupled dynamics of aqueous humor flow and heat transfer in the human eye. To manage the complexity of the model, we make significant efforts in meshing and efficient solution of the discrete problem using high-performance resources. The model accurately describes the dynamics of the aqueous humor in the anterior and posterior chambers and accounts for convective effects due to temperature variations. Results for fluid velocity, pressure, and temperature distribution are in good agreement with existing numerical results in the literature. Furthermore, the effects of postural changes and wall shear stress behavior are analyzed, providing new insights into the mechanical forces acting on ocular tissues. Overall, the present contribution provides a detailed three-dimensional simulation that enhances the understanding of ocular physiology and may contribute to further progress in clinical research and treatment optimization in ophthalmology.

==> img-scalability-plot_scalability.py <==
import pandas as pd
import plotly.graph_objs as go
import numpy as np
from plotly.subplots import make_subplots
from sklearn.linear_model import LinearRegression
import os

import tikzplotly

df_prone = pd.read_csv("img-scalability-prone.dat", sep=" ")
df_supine = pd.read_csv("img-scalability-supine.dat", sep=" ")
df_standing = pd.read_csv("standing.dat", sep=" ")


def line(x, x0=1, y0=1, x1=2, y1=2):
    a = (y1-y0) / (x1-x0)
    b = y0 - a * x0
    return a*x + b
line = np.vectorize(line)

def line2(x, a, b):
    return a*x + b
line2 = np.vectorize(line2)

su_prone = df_prone['solve'][0] / df_prone['solve']
su_supine = df_supine['solve'][0] / df_supine['solve']
su_standing = df_standing['solve'][0] / df_standing['solve']

fig = go.Figure()
fig.add_trace( go.Scatter(x=df_prone["nProc"], y=su_prone, name="Prone", line={"color": "#636efa"}) )
fig.add_trace( go.Scatter(x=df_supine["nProc"], y=su_supine, name="Supine", line={"color": "#ef553b"}) )
fig.add_trace( go.Scatter(x=df_standing["nProc"], y=su_standing, name="Standing", line={"color": "#00cc96"}) )

xs = np.array([1, 640])
fig.add_trace( go.Scatter(mode="lines", x=xs, y=line(xs), line=dict(width=2, dash="dash", color="#ab63fa"), name="Ideal speedup"))
fig.add_trace( go.Scatter(mode="lines", x=xs, y=line(xs, x1=4), line=dict(width=2, dash="dash"), name="Ideal speedup/2"))

fig.update_xaxes(title="np")
fig.update_yaxes(title="Speedup")


# fig.show()
# tikzplotly.save("speedup.tikz", fig)

def slope_lin_reg(x, y):
    reg = LinearRegression().fit(x, y)
    return reg.coef_[0]


def save_and_export(fig, filename="speedup.html"):
    fig.write_html(filename)
    fig.write_image(filename.replace(".html", ".svg"), width=1200, height=800)
    # tikzplotly.save(filename.replace(".html", ".tikz"), fig)
    os.system(f"scp {filename} file:public_html/ressources")
    os.system(f"ssh file majhome")


Nref = [1, 2, 4, 8, 16, 32, 64, 128]
figs = make_subplots(rows=2, cols=4, subplot_titles=[f"Ref with np = {n}" for n in Nref])

for idx in range(8):
    row = idx // 4 + 1
    col = idx % 4 + 1

    su_prone = df_prone['solve'][idx] / df_prone['solve']
    su_supine = df_supine['solve'][idx] / df_supine['solve']
    su_standing = df_standing['solve'][idx] / df_standing['solve']

    figs.add_trace( go.Scatter(x=df_prone["nProc"][idx:], y=su_prone[idx:], name="Prone", line={"color": "#318ce7"}, legendgroup="Prone", showlegend=idx==0), row=row, col=col )
    figs.add_trace( go.Scatter(x=df_supine["nProc"][idx:], y=su_supine[idx:], name="Supine", line={"color": "#ec1010"}, legendgroup="Supine", showlegend=idx==0), row=row, col=col )
    figs.add_trace( go.Scatter(x=df_standing["nProc"][idx:], y=su_standing[idx:], name="Standing", line={"color": "#884da7"}, legendgroup="Standing", showlegend=idx==0), row=row, col=col )

    slope_prone = slope_lin_reg(df_prone["nProc"].values[idx:].reshape(-1, 1), su_prone.values[idx:])
    slope_supine = slope_lin_reg(df_supine["nProc"].values[idx:].reshape(-1, 1), su_supine.values[idx:])
    slope_standing = slope_lin_reg(df_standing["nProc"].values[idx:].reshape(-1, 1), su_standing.values[idx:])
    optimal_slope = 1 / Nref[idx]

    x_pos = 0.95
    figs.add_annotation(xref='x domain',
                    yref='y domain',
                    x=x_pos,
                    y=0.19,
                    text=f"Prone: {slope_prone/optimal_slope:.4f}",
                    showarrow=False,
                    row=row, col=col)
    figs.add_annotation(xref='x domain',
                    yref='y domain',
                    x=x_pos,
                    y=0.12,
                    text=f"Supine: {slope_supine/optimal_slope:.4f}",
                    showarrow=False,
                    row=row, col=col)
    figs.add_annotation(xref='x domain',
                    yref='y domain',
                    x=x_pos,
                    y=0.05,
                    text=f"Standing: {slope_standing/optimal_slope:.4f}",
                    showarrow=False,
                    row=row, col=col)


    xs = np.array([1, 640])
    # figs.add_trace( go.Scatter(mode="lines", x=xs, y=line(xs, x0=df_prone["nProc"][idx], x1=2*df_prone["nProc"][idx]), line=dict(width=2, dash="dash", color="#ab63fa"), name="Optimal speedup",legendgroup="op", showlegend=idx==0), row=row, col=col)
    figs.add_trace( go.Scatter(mode="lines", x=xs, y=line2(xs, 1/Nref[idx], 0), line=dict(width=2, dash="dash", color="#22780f"), name="Optimal",legendgroup="op", showlegend=idx==0), row=row, col=col)
    # figs.add_trace( go.Scatter(mode="lines", x=xs, y=line(xs, x0=df_prone["nProc"][idx], x1=4*df_prone["nProc"][idx]), line=dict(width=2, dash="dash", color="#000000"), name="Optimal/2", legendgroup="op52", showlegend=idx==0), row=row, col=col)
    figs.add_trace( go.Scatter(mode="lines", x=xs, y=line2(xs, 1/(2*Nref[idx]), 0.5), line=dict(width=2, dash="dash", color="#cc5500"), name="Optimal/2",legendgroup="op2", showlegend=idx==0), row=row, col=col)
    # figs.add_trace( go.Scatter(mode="lines", x=xs, y=line2(xs, 1/(1/Nref[idx]*Nref[idx]), 1-Nref[idx]), line=dict(width=2, dash="dash", color="#ff6692"), name="Optimal/(1/Pref)",legendgroup="opP", showlegend=idx==0), row=row, col=col)

    figs.update_xaxes(title_text="np", row=row, col=col)
    figs.update_yaxes(title_text="speedup", row=row, col=col, range=[0, 1.2*np.max([su_prone.max(), su_supine.max(), su_standing.max()])])


# figs.show()
save_and_export(figs)
